AT2024wpp: An Extremely Luminous Fast Ultraviolet Transient Powered by Accretion onto a Black Hole

We present the discovery of AT 2024wpp ("Whippet"), a fast and luminous 18cow-like transient. At a redshift of z=0.0868, revealed by Keck Cosmic Web Imager spectroscopy of its faint star-forming host, it is the fourth-nearest example of its class to date. Rapid identification of the source in the Zwicky Transient Facility data stream permitted ultraviolet-through-optical observations to be obtained prior to peak, allowing the first determination of the peak bolometric luminosity (2x10^45 erg/s), maximum photospheric radius (10^15 cm), and total radiated energy (10^51 erg) of an 18cow-like object. We present results from a comprehensive multiwavelength observing campaign, including a far-UV spectrum from the Cosmic Origins Spectrograph on the Hubble Space Telescope and deep imaging extending >100 days post-explosion from the Very Large Telescope, Hubble Space Telescope, Very Large Array, and Atacama Large Millimetre Array. We interpret the observations under a model in which a rapidly-accreting central engine blows a fast (~0.2c) wind into the surrounding medium and irradiates it with X-rays. The high Doppler velocities and intense ionization within this wind prevent identifiable spectroscopic features from appearing in the ejecta or in the surrounding circumstellar material. Weak H and He signatures do emerge in the spectra after 35 days in the form of double-peaked narrow lines. Each peak is individually narrow (full width ~3000 km/s) but the two components are separated by ~6600 km/s, indicating stable structures of denser material, possibly representing streams of tidal ejecta or an ablated companion star.

==> anc/photometry_table.txt <==
#tel   MJD        filt   mag   emag
P48    60578.4365 g      21.14 0.27
P48    60579.3709 g      17.57 0.02
P48    60579.4308 r      17.97 0.04
P60    60579.4667 r      18.10 0.04
P60    60579.4926 r      18.02 0.04
PS     60579.5721 w      17.69 0.01
LT     60580.0492 u      16.37 0.02
LT     60580.0502 g      17.04 0.03
LT     60580.0512 r      17.44 0.04
LT     60580.0522 i      17.80 0.03
LT     60580.0531 z      18.10 0.06
Swift  60580.5773 UVU    16.19 0.03
Swift  60580.5782 UVB    16.55 0.03
Swift  60580.5787 UVW1   15.85 0.04
Swift  60580.5844 UVW2   15.64 0.03
Swift  60580.5852 UVV    16.97 0.08
Swift  60580.6902 UVM2   15.69 0.03
LT     60581.0411 u      15.92 0.01
LT     60581.0420 g      16.53 0.03
LT     60581.0431 r      16.95 0.04
LT     60581.0440 i      17.30 0.03
LT     60581.0450 z      17.62 0.06
P60    60581.3084 r      16.85 0.06
P60    60581.3205 g      16.48 0.04
P60    60581.3238 i      17.17 0.04
LT     60582.0400 u      15.69 0.01
LT     60582.0410 g      16.31 0.03
LT     60582.0419 r      16.70 0.04
LT     60582.0429 i      17.05 0.04
LT     60582.0439 z      17.35 0.05
Swift  60582.1531 UVU    15.77 0.03
Swift  60582.1535 UVB    16.13 0.03
Swift  60582.1576 UVW2   15.41 0.03
Swift  60582.1591 UVW1   15.47 0.04
PS     60582.5232 r      16.66 0.01
PS     60582.5232 g      16.23 0.01
PS     60582.5242 z      17.35 0.03
PS     60582.5242 i      16.97 0.01
PS     60582.5252 y      17.49 0.06
LT     60583.0397 u      15.67 0.01
LT     60583.0407 g      16.27 0.03
LT     60583.0417 r      16.69 0.03
LT     60583.0426 i      17.05 0.05
LT     60583.0436 z      17.36 0.06
PS     60583.5462 g      16.24 0.02
PS     60583.5472 r      16.69 0.01
PS     60583.5482 z      17.30 0.03
PS     60583.5482 i      17.07 0.02
PS     60583.5492 y      17.56 0.07
Swift  60583.6857 UVU    15.78 0.04
Swift  60583.6860 UVB    16.24 0.08
Swift  60583.7172 UVW1   15.52 0.04
LT     60584.0331 u      15.75 0.01
LT     60584.0341 g      16.34 0.03
LT     60584.0351 r      16.75 0.04
LT     60584.0361 i      17.12 0.04
Swift  60584.3853 UVV    16.58 0.05
Swift  60584.4002 UVM2   15.57 0.03
Swift  60584.4527 UVU    15.84 0.03
Swift  60584.4535 UVB    16.21 0.03
Swift  60584.4556 UVW1   15.62 0.04
Swift  60584.4600 UVW2   15.67 0.03
PS     60584.5212 g      16.43 0.01
PS     60584.5222 r      16.79 0.01
PS     60584.5222 i      17.19 0.01
PS     60584.5232 z      17.40 0.02
PS     60584.5232 y      17.71 0.04
LT     60585.0430 u      15.93 0.02
LT     60585.0440 g      16.49 0.02
LT     60585.0453 r      16.82 0.04
LT     60585.0465 i      17.27 0.04
LT     60585.0477 z      17.52 0.05
P60    60585.3068 g      16.55 0.02
P60    60585.3101 i      17.35 0.05
P60    60585.3558 r      16.84 0.06
P60    60585.4015 g      16.53 0.10
P60    60585.4048 i      17.40 0.04
PS     60585.5232 g      16.52 0.02
PS     60585.5242 i      17.26 0.03
PS     60585.5242 r      16.80 0.02
PS     60585.5252 y      17.68 0.11
PS     60585.5252 z      17.50 0.06
Swift  60585.5904 UVW1   15.76 0.04
Swift  60585.5915 UVU    16.02 0.04
Swift  60585.5926 UVB    16.35 0.05
Swift  60585.5976 UVW2   15.83 0.03
Swift  60585.5987 UVV    16.82 0.09
Swift  60585.6062 UVM2   15.74 0.03
P60    60586.3208 u      16.11 0.01
P60    60586.3229 g      16.69 0.09
P60    60586.3416 r      16.95 0.06
P60    60586.3459 i      17.45 0.04
P60    60586.3623 g      16.75 0.06
PS     60586.4972 g      16.68 0.02
PS     60586.4972 r      17.06 0.02
PS     60586.4982 i      17.49 0.03
PS     60586.4982 z      17.80 0.05
PS     60586.4992 y      17.81 0.12
LT     60587.0112 i      17.57 0.05
LT     60587.0380 g      16.87 0.04
LT     60587.0436 r      17.12 0.03
LT     60587.0748 g      16.83 0.03
LT     60587.0778 i      17.54 0.03
LT     60587.0797 z      17.89 0.06
LT     60587.0834 u      16.27 0.01
P60    60587.2650 u      16.34 0.02
P60    60587.2671 g      16.91 0.04
P60    60587.2687 r      17.22 0.02
P60    60587.2704 i      17.62 0.07
PS     60587.4982 r      17.25 0.01
PS     60587.4982 g      17.01 0.03
PS     60587.4992 i      17.63 0.02
PS     60587.4993 z      18.00 0.03
PS     60587.5003 y      18.00 0.06
Swift  60587.8133 UVW1   16.25 0.04
Swift  60587.8144 UVU    16.44 0.04
Swift  60587.8155 UVB    16.91 0.06
Swift  60587.8204 UVW2   16.38 0.04
Swift  60587.8215 UVV    17.25 0.12
Swift  60587.8290 UVM2   16.24 0.03
LT     60588.0209 g      17.08 0.03
LT     60588.0221 i      17.74 0.03
LT     60588.0482 r      17.34 0.04
LT     60588.0730 g      17.11 0.04
LT     60588.0760 i      17.76 0.03
LT     60588.0779 z      18.08 0.06
LT     60588.0816 u      16.50 0.01
LT     60588.1032 H      19.61 0.14
P60    60588.3058 r      17.43 0.06
P60    60588.3179 g      17.19 0.04
P60    60588.3212 i      17.79 0.02
WINTER 60588.3353 J      18.97 0.14
WINTER 60588.3753 Hs     19.00 0.35
Swift  60588.4416 UVW1   16.39 0.05
Swift  60588.4418 UVU    16.62 0.05
Swift  60588.4424 UVB    17.02 0.06
Swift  60588.4456 UVV    17.34 0.13
Swift  60588.4457 UVW2   16.57 0.04
Swift  60588.4506 UVM2   16.44 0.03
PS     60588.5252 g      17.24 0.02
PS     60588.5262 i      17.87 0.03
PS     60588.5262 r      17.48 0.02
PS     60588.5273 z      18.16 0.06
PS     60588.5283 y      18.14 0.12
LT     60589.0806 g      17.37 0.03
LT     60589.0837 i      17.96 0.04
LT     60589.0848 r      17.60 0.05
LT     60589.0856 z      18.34 0.06
LT     60589.0892 u      16.71 0.01
P60    60589.3110 g      17.42 0.03
P60    60589.3144 i      18.01 0.04
P60    60589.3294 r      17.66 0.07
P60    60589.3420 g      17.42 0.04
P60    60589.3453 i      18.05 0.04
P60    60589.3757 g      17.50 0.10
P60    60589.3785 i      18.06 0.02
PS     60589.5590 g      17.39 0.02
PS     60589.5596 r      17.71 0.03
PS     60589.5607 z      18.32 0.08
PS     60589.5615 y      18.35 0.17
Swift  60589.6540 UVW1   16.71 0.05
Swift  60589.6552 UVU    16.77 0.05
Swift  60589.6563 UVB    17.39 0.08
Swift  60589.6615 UVW2   16.85 0.04
Swift  60589.6626 UVV    17.87 0.17
Swift  60589.6707 UVM2   16.70 0.03
LT     60590.0019 g      17.55 0.06
LT     60590.0031 i      18.11 0.04
LT     60590.0659 g      17.62 0.03
LT     60590.0689 i      18.18 0.03
LT     60590.0708 z      18.47 0.06
LT     60590.0745 u      16.92 0.01
LT     60590.0957 r      17.86 0.04
P60    60590.4179 u      16.98 0.01
P60    60590.4201 g      17.71 0.10
P60    60590.4217 r      17.98 0.02
P60    60590.4234 i      18.25 0.03
Swift  60590.4385 UVB    17.42 0.08
Swift  60590.4444 UVV    17.93 0.19
Swift  60590.5126 UVW1   16.96 0.04
Swift  60590.5128 UVU    17.06 0.04
Swift  60590.5138 UVB    17.64 0.06
PS     60590.5323 y      18.74 0.23
PS     60590.5333 z      18.63 0.10
PS     60590.5342 i      18.29 0.05
PS     60590.5342 r      17.90 0.04
PS     60590.5352 g      17.68 0.03
Swift  60590.5456 UVV    18.09 0.15
Swift  60590.5459 UVW2   17.20 0.04
Swift  60590.7396 UVU    17.08 0.04
Swift  60590.7400 UVW1   17.00 0.04
Swift  60590.7406 UVB    17.51 0.05
Swift  60590.7445 UVV    18.01 0.14
Swift  60590.7475 UVW2   17.15 0.04
Swift  60590.7558 UVM2   16.95 0.03
LT     60591.0682 g      17.85 0.03
LT     60591.0701 r      18.06 0.04
LT     60591.0713 i      18.39 0.04
LT     60591.0732 z      18.60 0.08
LT     60591.0769 u      17.12 0.02
P60    60591.4390 u      17.19 0.02
P60    60591.4428 r      18.18 0.03
P60    60591.4445 i      18.51 0.04
PS     60591.4937 y      18.83 0.05
PS     60591.4955 z      18.78 0.04
PS     60591.4963 i      18.45 0.03
PS     60591.4973 r      18.23 0.02
PS     60591.4973 g      18.04 0.02
P60    60591.4994 i      18.47 0.08
Swift  60591.8566 UVU    17.36 0.06
Swift  60591.8571 UVB    17.73 0.10
Swift  60591.8601 UVV    18.63 0.30
Swift  60591.8601 UVW2   17.53 0.04
LT     60592.0763 g      18.04 0.04
LT     60592.0781 r      18.36 0.05
LT     60592.0793 i      18.61 0.05
LT     60592.0812 z      18.86 0.09
LT     60592.0849 u      17.30 0.03
Swift  60592.4696 UVW1   17.34 0.05
Swift  60592.4707 UVU    17.44 0.06
Swift  60592.4717 UVB    17.86 0.10
PS     60592.4763 g      18.19 0.03
Swift  60592.4768 UVW2   17.59 0.04
PS     60592.4773 r      18.32 0.03
Swift  60592.4779 UVV    18.26 0.23
PS     60592.4783 i      18.61 0.05
PS     60592.4795 z      18.91 0.09
PS     60592.4807 y      18.96 0.18
Swift  60592.4853 UVM2   17.38 0.04
LT     60593.0661 g      18.31 0.04
LT     60593.0679 r      18.54 0.05
LT     60593.0691 i      18.73 0.04
LT     60593.0710 z      19.02 0.07
LT     60593.0756 u      17.52 0.02
P48    60593.3744 g      18.37 0.04
P48    60593.4081 r      18.57 0.04
P48    60593.4133 r      18.60 0.06
PS     60593.4783 g      18.35 0.03
PS     60593.4793 i      18.82 0.06
PS     60593.4793 r      18.57 0.03
PS     60593.4806 z      19.06 0.04
PS     60593.4819 y      19.00 0.08
Swift  60593.5515 UVW1   17.61 0.06
Swift  60593.5517 UVU    17.74 0.07
Swift  60593.5523 UVB    18.23 0.12
Swift  60593.5557 UVV    19.30 0.45
Swift  60593.5559 UVW2   17.82 0.05
Swift  60593.5608 UVM2   17.72 0.04
LT     60594.0944 g      18.48 0.04
LT     60594.0962 r      18.74 0.06
LT     60594.0974 i      18.93 0.04
LT     60594.0993 z      19.17 0.06
LT     60594.1039 u      17.79 0.02
LT     60594.1095 H     >20.04 ...
Swift  60594.6004 UVU    17.95 0.07
Swift  60594.6011 UVB    18.52 0.14
Swift  60594.6050 UVV    18.45 0.24
Swift  60594.6051 UVW2   18.14 0.05
LT     60595.0539 g      18.73 0.05
LT     60595.0557 r      18.88 0.05
LT     60595.0569 i      19.15 0.06
LT     60595.0588 z      19.27 0.08
LT     60595.0635 u      17.98 0.03
P48    60595.3117 g      18.75 0.08
P60    60595.3653 u      18.15 0.20
Swift  60595.4232 UVW1   17.98 0.06
Swift  60595.4235 UVU    18.20 0.08
Swift  60595.4241 UVB    18.41 0.13
Swift  60595.4276 UVW2   18.18 0.05
Swift  60595.4330 UVM2   18.09 0.04
PS     60595.4733 g      18.79 0.08
PS     60595.4743 r      19.01 0.12
PS     60595.4743 i      19.25 0.17
PS     60595.4756 z      19.48 0.22
PS     60595.4779 y      19.32 0.29
LT     60596.0732 g      18.90 0.09
LT     60596.0750 r      19.08 0.08
LT     60596.0762 i      19.18 0.07
LT     60596.0781 z      19.45 0.11
LT     60596.0827 u      18.10 0.04
Swift  60596.2752 UVB    18.53 0.15
PS     60596.5213 r      19.14 0.06
PS     60596.5257 y      19.45 0.16
P48    60597.2651 g      18.92 0.10
P60    60597.2882 r      19.29 0.04
P48    60597.2974 r      19.25 0.14
P48    60597.3075 r      19.24 0.12
Swift  60597.3218 UVW1   18.28 0.07
Swift  60597.3228 UVU    18.55 0.10
Swift  60597.3239 UVB    18.89 0.19
Swift  60597.3290 UVW2   18.62 0.06
Swift  60597.3381 UVM2   18.45 0.05
Swift  60597.5203 UVW2   18.59 0.07
Swift  60597.5355 UVW2   18.93 0.08
P60    60598.2328 i      19.58 0.13
P48    60598.3953 r      19.45 0.17
PS     60598.4742 z      19.72 0.19
PS     60598.4745 g      19.18 0.09
PS     60598.4760 r      19.43 0.09
PS     60598.4780 i      19.69 0.10
P48    60599.3707 g      19.78 0.29
P48    60599.3921 r      19.53 0.18
Swift  60599.6096 UVW1   18.88 0.09
Swift  60599.6106 UVU    18.81 0.12
Swift  60599.6116 UVB    19.05 0.23
Swift  60599.6165 UVW2   18.99 0.07
Swift  60599.6248 UVM2   18.84 0.06
LT     60600.0431 g      19.41 0.20
LT     60600.0460 r      19.84 0.22
LT     60600.0479 i      19.92 0.18
LT     60600.0508 z      20.50 0.27
LT     60601.0426 u      19.00 0.18
LT     60601.0485 g      19.43 0.18
LT     60601.0511 r      19.47 0.12
LT     60601.0537 i      19.96 0.11
LT     60601.0576 z      20.07 0.18
Swift  60601.1868 UVW1   19.15 0.10
Swift  60601.1879 UVU    19.07 0.14
Swift  60601.1890 UVB   >19.68 ...
Swift  60601.1941 UVW2   19.27 0.08
Swift  60601.1952 UVV   >18.92 ...
Swift  60601.2034 UVM2   19.17 0.07
LT     60602.0369 g      19.57 0.12
LT     60602.0408 r      20.07 0.17
LT     60602.0446 i      20.18 0.14
LT     60602.0485 z      19.98 0.17
LT     60602.1677 u      19.09 0.16
LT     60602.1819 i      20.10 0.16
PS     60602.4423 r      20.04 0.19
PS     60602.4423 g      19.95 0.17
PS     60602.4452 z      20.38 0.22
PS     60602.4520 y      20.33 0.39
PS     60602.4717 i      20.09 0.04
Swift  60602.6889 UVW1   19.29 0.11
Swift  60602.6900 UVU    19.48 0.18
Swift  60602.6910 UVB    19.51 0.31
Swift  60602.6959 UVW2   19.67 0.09
Swift  60602.6970 UVV   >18.91 ...
Swift  60602.7047 UVM2   19.47 0.08
Swift  60603.6066 UVW1   19.44 0.12
Swift  60603.6076 UVU    19.48 0.18
Swift  60603.6087 UVB    19.43 0.29
Swift  60603.6138 UVW2   19.50 0.08
Swift  60603.6149 UVV   >18.52 ...
Swift  60603.6221 UVM2   19.51 0.08
Swift  60604.2682 UVB    19.56 0.31
Swift  60604.2744 UVV   >18.91 ...
PS     60604.3937 g      19.98 0.11
PS     60604.3977 r      20.11 0.14
PS     60604.4017 i      20.37 0.13
LT     60605.0371 g      19.94 0.09
LT     60605.0410 r      20.19 0.11
LT     60605.0448 i      20.48 0.12
LT     60605.0487 z      20.19 0.17
Swift  60605.3801 UVW1   19.73 0.13
Swift  60605.3811 UVU    20.02 0.25
Swift  60605.3822 UVB    19.42 0.28
Swift  60605.3873 UVW2   19.84 0.10
Swift  60605.3883 UVV   >18.57 ...
Swift  60605.3964 UVM2   19.75 0.09
LT     60606.0279 g      20.24 0.08
LT     60606.0318 r      20.57 0.11
LT     60606.0357 i      20.65 0.13
LT     60606.0396 z      20.84 0.24
Swift  60606.2957 UVU    20.49 0.33
Swift  60606.2959 UVW1   19.77 0.13
Swift  60606.2963 UVB    19.95 0.40
Swift  60606.2998 UVV   >18.99 ...
Swift  60606.3008 UVW2   20.26 0.12
Swift  60606.3070 UVM2   19.99 0.10
LT     60607.0853 g      20.23 0.08
LT     60607.0892 r      20.61 0.10
LT     60607.0931 i      20.74 0.09
LT     60607.0970 z      21.20 0.25
Swift  60607.1439 UVW1   19.95 0.16
Swift  60607.1460 UVB   >19.59 ...
Swift  60607.1522 UVV   >18.95 ...
PS     60607.4707 g      20.41 0.20
PS     60607.4727 r      20.65 0.21
PS     60607.4737 i      20.55 0.24
PS     60607.4767 z      20.79 0.31
PS     60607.4913 y      20.69 0.25
LT     60608.0187 g      20.41 0.07
LT     60608.0226 r      20.59 0.08
LT     60608.0264 i      20.76 0.08
LT     60608.0303 z      21.13 0.22
LT     60608.0534 u      20.21 0.29
Swift  60608.5918 UVW1   19.90 0.14
Swift  60608.5929 UVU    19.58 0.19
Swift  60608.5939 UVB   >19.54 ...
Swift  60608.5988 UVW2   20.01 0.11
Swift  60608.5999 UVV   >18.98 ...
Swift  60608.6024 UVM2   20.13 0.18
Swift  60609.0486 UVW1   19.95 0.15
Swift  60609.0497 UVU    19.58 0.19
Swift  60609.0508 UVB    20.06 0.44
Swift  60609.0559 UVW2   20.22 0.12
Swift  60609.0570 UVV   >18.90 ...
Swift  60609.0652 UVM2   19.92 0.10
Swift  60610.6831 UVW1   20.15 0.18
Swift  60610.6841 UVU    20.21 0.29
Swift  60610.6851 UVB   >19.67 ...
Swift  60610.6900 UVW2   20.44 0.14
Swift  60610.6911 UVV   >18.54 ...
Swift  60610.6985 UVM2   20.46 0.13
Swift  60611.0762 UVW1   21.23 0.38
Swift  60611.0773 UVU    20.10 0.27
Swift  60611.0783 UVB   >19.16 ...
Swift  60611.0834 UVW2   20.73 0.16
Swift  60611.0845 UVV   >18.90 ...
LT     60612.0291 g      20.67 0.16
LT     60612.0670 r      21.04 0.18
LT     60612.0695 i      20.99 0.14
LT     60612.0730 i      21.02 0.12
LT     60612.0780 u      20.67 0.41
PS     60612.5337 g      20.78 0.18
PS     60612.5377 r      20.82 0.25
PS     60612.5417 i      20.69 0.37
Swift  60612.7832 UVW1   20.36 0.19
Swift  60612.7843 UVU   >20.51 ...
Swift  60612.7854 UVB   >19.68 ...
Swift  60612.7906 UVW2   20.83 0.16
Swift  60612.7917 UVV   >18.66 ...
Swift  60612.7999 UVM2   20.60 0.14
LT     60613.0875 g      20.73 0.15
LT     60613.0915 g      20.71 0.13
LT     60613.0941 r      21.01 0.16
LT     60613.0968 i      21.08 0.12
LT     60613.1024 i      21.01 0.11
LT     60614.0113 g      20.81 0.13
LT     60614.0190 r      21.12 0.14
LT     60614.0251 i      21.25 0.14
LT     60615.0024 g      20.97 0.12
LT     60615.0102 r      21.19 0.15
LT     60615.0234 i      21.21 0.14
LT     60615.0291 i      21.18 0.13
LT     60615.0442 u      20.53 0.12
PS     60616.4007 g      21.13 0.11
PS     60616.4037 r      21.17 0.13
PS     60616.4077 i      21.31 0.15
PS     60616.4223 z      21.51 0.17
PS     60616.4516 y      21.49 0.37
Swift  60617.3775 UVM2   20.81 0.16
Swift  60617.3785 UVW1   21.01 0.21
Swift  60617.3785 UVU    21.24 0.37
Swift  60617.3833 UVW2   21.04 0.14
LT     60618.9958 g      21.07 0.15
LT     60619.0036 r      21.53 0.16
LT     60619.0204 i      21.57 0.14
LT     60619.0237 z      21.52 0.23
LT     60619.0310 z      21.45 0.24
LT     60619.0362 u      20.96 0.14
Swift  60619.5683 UVM2   20.91 0.16
Swift  60619.5709 UVW1   21.02 0.19
Swift  60619.5720 UVU    20.94 0.28
Swift  60619.5801 UVW2   21.38 0.15
LT     60619.9540 g      21.06 0.15
NTT    60620.0519 u      21.07 0.11
NTT    60620.0661 g      21.42 0.04
NTT    60620.0746 r      21.53 0.05
NTT    60620.0831 i      21.71 0.10
NTT    60620.0917 z      21.78 0.36
PS     60620.4643 g      21.46 0.21
PS     60620.5333 r      21.27 0.63
NTT    60621.2132 u      21.18 0.10
NTT    60621.2274 g      21.57 0.04
NTT    60621.2360 r      21.69 0.05
NTT    60621.2446 i      21.91 0.15
NTT    60621.2532 z      22.49 0.88
Swift  60621.7264 UVM2   21.43 0.26
Swift  60621.7286 UVW1   21.97 0.37
Swift  60621.7293 UVU    21.12 0.32
Swift  60621.7377 UVW2   21.46 0.16
PS     60623.4297 g      21.85 0.25
PS     60623.4337 r      21.61 0.35
PS     60623.4367 i      21.53 0.34
PS     60623.4556 z      21.73 0.36
Swift  60623.7570 UVM2   21.68 0.30
Swift  60623.7596 UVW1   21.41 0.25
Swift  60623.7606 UVU    21.43 0.41
Swift  60623.8652 UVW2   21.49 0.25
NTT    60624.0498 g      21.73 0.08
NTT    60624.0556 r      21.70 0.09
NTT    60624.0614 i      22.28 0.22
NTT    60624.0744 z      22.28 0.61
NTT    60624.0874 u      21.12 0.12
PS     60625.3651 g      21.80 0.60
PS     60625.3746 r      22.04 0.71
PS     60625.3841 i      21.96 0.60
Swift  60625.7443 UVM2   21.99 0.47
Swift  60625.7470 UVW1   21.23 0.24
Swift  60625.7479 UVU    21.62 0.46
Swift  60625.7551 UVW2   21.32 0.15
NTT    60626.1901 u      21.42 0.14
NTT    60626.2000 g      22.06 0.18
NTT    60626.2058 r      22.28 0.25
NTT    60626.2246 z      21.83 0.50
PS     60627.4013 g      21.94 0.75
NTT    60628.2633 u      21.89 0.34
NTT    60628.2774 g      22.47 0.46
NTT    60629.2136 g      22.11 0.24
NTT    60629.2222 r      22.27 0.25
Swift  60632.1471 UVM2   21.68 0.17
Swift  60632.3008 UVW2   22.03 0.13
Swift  60632.7512 UVW1   21.96 0.21
VLT    60635.0876 g      22.45 0.20
LT     60635.9192 g      22.03 0.31
Swift  60636.1805 UVM2  >21.93 ...
Swift  60636.1822 UVW1   21.79 0.23
PS     60636.3869 r      22.53 0.24
PS     60636.4013 g      22.59 0.19
Swift  60636.6016 UVW2   22.36 0.25
VLT    60638.0267 g      22.62 0.04
SOAR   60642.1750 g      22.90 0.05
SOAR   60642.1830 r      22.90 0.06
PS     60642.3416 g      22.77 0.25
PS     60642.3559 r      23.22 0.38
PS     60643.3428 g      23.04 0.22
PS     60643.3672 r      22.95 0.25
VLT    60644.0842 u      22.82 0.06
VLT    60644.0912 g      22.88 0.03
VLT    60644.0943 r      22.92 0.03
VLT    60644.0970 i      22.94 0.14
Swift  60644.9963 UVW2   22.71 0.29
Swift  60645.0026 UVW1   22.50 0.28
PS     60646.3425 g      23.16 0.25
PS     60646.3668 r      23.09 0.23
SOAR   60647.0760 g      23.14 0.06
SOAR   60647.0850 r      23.14 0.09
PS     60652.3351 r      23.29 0.24
PS     60652.3642 g      23.52 0.62
SOAR   60659.1410 i      23.11 0.21
Swift  60659.8221 UVW2  >22.04 ...
Swift  60659.8292 UVW1  >22.39 ...
HST    60663.4174 F225W  23.77 0.10
HST    60663.4336 F336W  23.41 0.04
HST    60663.4832 F555W  23.69 0.04
HST    60663.4992 F814W  23.66 0.06
SOAR   60666.2040 g      23.55 0.17
SOAR   60666.2150 r      23.82 0.18
NTT    60669.1827 r      23.78 0.28
VLT    60672.0548 u      23.71 0.13
VLT    60672.0710 g      23.82 0.07
VLT    60672.0792 r      24.00 0.09
Swift  60677.6619 UVW2  >21.34 ...
Swift  60677.6673 UVW1  >21.60 ...
Swift  60692.3390 UVW2  >22.47 ...
Swift  60692.3445 UVW1  >22.48 ...
VLT    60699.0521 u      25.18 0.31
VLT    60699.0710 g      25.23 0.16
VLT    60699.0802 r      25.46 0.19
HST    60846.8370 F225W >25.80 ...
HST    60846.8930 F336W >26.00 ...
HST    60846.8932 F555W >26.70 ...
VLT    60878.3889 g     >26.00 ...
# Magnitudes are AB and host-subtracted but not corrected for Galactic extinction. 
# Adjustments have been performed to align telescope filter systems.


==> anc/radio_table.txt <==
#mjd        band  freq(GHz) flux(uJy)
# VLA (full bandwidth)
60591.4044  X    10        17 +/- 7
60608.3037  X    10       254 +/- 6
60608.2865  Ku   15       311 +/- 8
60612.2816  K    22       551 +/- 8
60623.2212  X    10       460 +/- 11
60623.2335  Ku   15       843 +/- 10
60623.2511  K    22      1191 +/- 12
60623.2738  Ka   33      1504 +/- 18
60650.2236  X    10       891 +/- 18
60650.2109  Ku   15      1108 +/- 33
60650.1934  K    22      1029 +/- 38
60650.1716  Ka   33       691 +/- 40
60690.1399  X    10       580 +/- 11
60690.1272  Ku   15       469 +/- 22
60690.1097  K    22       322 +/- 16
60690.0880  Ka   33       211 +/- 20
60708.0300  C    6        346 +/- 6
60708.0160  S    3        319 +/- 20
60770.8901  S    3       < 65
60770.8791  C    6        141 +/- 18
60770.8685  X    10       132 +/- 11
60770.8574  Ku   15        69 +/- 7
60877.6283  S    3       < 47
60877.6172  C    6       < 21
60877.6064  X    10      < 22
# ALMA
60615.0892  3    97.5    1300 +/- 22
60612.1203  5    202.95   483 +/- 25
60613.1507  7    343.5    281 +/- 24
60622.0470  3    97.5    1130 +/- 22
60622.0648  5    202.95   465 +/- 31
60622.1065  7    343.5    302 +/- 24
60650.0330  3    97.5     344 +/- 20
60650.0503  5    202.95   161 +/- 33
60650.1383  7    343.5    100 +/- 24
60691.8814  3    97.5      91 +/- 25
# VLA (sub-bands)
60608.2959  X    8.231    236 +/- 22
60608.2959  X    8.743    239 +/- 20
60608.2959  X    9.255    239 +/- 17
60608.2959  X    9.767    240 +/- 17
60608.2959  X    10.231   247 +/- 19
60608.2959  X    10.743   236 +/- 18
60608.2959  X    11.256   294 +/- 18
60608.2959  X    11.768   268 +/- 39
60608.2789  Ku   12.36    256 +/- 29
60608.2789  Ku   13.128   273 +/- 16
60608.2789  Ku   13.872   273 +/- 17
60608.2789  Ku   14.616   294 +/- 14
60608.2789  Ku   15.384   282 +/- 15
60608.2789  Ku   16.128   319 +/- 18
60608.2789  Ku   16.872   305 +/- 17
60608.2789  Ku   17.64    326 +/- 23
60612.2693  K    18.488   487 +/- 25
60612.2693  K    19.512   471 +/- 26
60612.2693  K    20.488   514 +/- 26
60612.2693  K    21.512   487 +/- 34
60612.2693  K    22.488   511 +/- 30
60612.2693  K    23.512   590 +/- 26
60612.2693  K    24.488   560 +/- 23
60612.2693  K    25.512   578 +/- 25
60623.2160  X    8.232    310 +/- 30
60623.2160  X    8.744    321 +/- 28
60623.2160  X    9.256    376 +/- 32
60623.2160  X    9.768    358 +/- 28
60623.2160  X    10.232   473 +/- 30
60623.2160  X    10.744   546 +/- 23
60623.2160  X    11.256   553 +/- 28
60623.2160  X    11.768   599 +/- 27
60623.2281  Ku   12.36    617 +/- 33
60623.2281  Ku   13.128   690 +/- 23
60623.2281  Ku   13.872   742 +/- 21
60623.2281  Ku   14.616   837 +/- 22
60623.2281  Ku   15.384   845 +/- 27
60623.2281  Ku   16.128   930 +/- 24
60623.2281  Ku   16.872   928 +/- 23
60623.2281  Ku   17.64    941 +/- 34
60623.2415  K    18.488   951 +/- 27
60623.2415  K    19.512  1079 +/- 26
60623.2415  K    20.488  1093 +/- 25
60623.2415  K    21.512  1193 +/- 34
60623.2415  K    22.489  1215 +/- 29
60623.2415  K    23.513  1228 +/- 42
60623.2415  K    24.489  1239 +/- 46
60623.2415  K    25.513  1325 +/- 42
60623.2623  Ka   29.489  1414 +/- 46
60623.2623  Ka   30.513  1441 +/- 49
60623.2623  Ka   31.489  1436 +/- 52
60623.2623  Ka   32.513  1363 +/- 49
60623.2623  Ka   33.489  1489 +/- 50
60623.2623  Ka   34.513  1465 +/- 50
60623.2623  Ka   35.489  1436 +/- 41
60623.2623  Ka   36.513  1536 +/- 50
60650.2185  X    8.232    718 +/- 29
60650.2185  X    8.744    771 +/- 26
60650.2185  X    9.256    814 +/- 23
60650.2185  X    9.768    874 +/- 20
60650.2185  X    10.232   911 +/- 30
60650.2185  X    10.744   927 +/- 24
60650.2185  X    11.256   970 +/- 28
60650.2185  X    11.768  1028 +/- 36
60650.2051  Ku   12.36   1041 +/- 32
60650.2051  Ku   13.128  1006 +/- 29
60650.2051  Ku   13.872  1084 +/- 33
60650.2051  Ku   14.617  1059 +/- 38
60650.2051  Ku   15.385  1108 +/- 38
60650.2051  Ku   16.129  1068 +/- 41
60650.2051  Ku   16.873  1137 +/- 29
60650.2051  Ku   17.641  1099 +/- 59
60650.1855  K    18.489  1093 +/- 36
60650.1855  K    19.513  1103 +/- 42
60650.1855  K    20.489  1037 +/- 47
60650.1855  K    21.513  1027 +/- 54
60650.1855  K    22.489   909 +/- 50
60650.1855  K    23.513   966 +/- 60
60650.1855  K    24.49    902 +/- 43
60650.1855  K    25.514   811 +/- 64
60650.1595  Ka   29.49    737 +/- 46
60650.1595  Ka   30.514   740 +/- 46
60650.1595  Ka   31.49    645 +/- 63
60650.1595  Ka   32.514   631 +/- 64
60650.1595  Ka   33.49    599 +/- 45
60650.1595  Ka   34.515   677 +/- 57
60650.1595  Ka   35.491   626 +/- 57
60650.1595  Ka   36.515   608 +/- 67
60690.1348  X    8.232    633 +/- 32
60690.1348  X    8.744    538 +/- 39
60690.1348  X    9.256    553 +/- 31
60690.1348  X    9.768    551 +/- 24
60690.1348  X    10.232   565 +/- 20
60690.1348  X    10.744   556 +/- 25
60690.1348  X    11.256   552 +/- 33
60690.1348  X    11.769   458 +/- 42
60690.1214  Ku   12.361   481 +/- 31
60690.1214  Ku   13.129   446 +/- 25
60690.1214  Ku   13.873   478 +/- 28
60690.1214  Ku   14.617   480 +/- 30
60690.1214  Ku   15.385   458 +/- 26
60690.1214  Ku   16.129   380 +/- 29
60690.1214  Ku   16.873   409 +/- 39
60690.1214  Ku   17.641   416 +/- 37
60690.1019  K    18.489   338 +/- 29
60690.1019  K    19.514   352 +/- 22
60690.1019  K    20.49    335 +/- 29
60690.1019  K    21.514   304 +/- 38
60690.1019  K    22.49    321 +/- 31
60690.1019  K    23.514   274 +/- 35
60690.1019  K    24.49    297 +/- 33
60690.1019  K    25.514   284 +/- 40
60690.0758  Ka   30.003   236 +/- 26
60690.0758  Ka   32.003   247 +/- 28
60690.0758  Ka   34.003   206 +/- 29
60690.0758  Ka   36.004   180 +/- 33
60708.0224  C    4.488    345 +/- 18
60708.0224  C    5.512    333 +/- 17
60708.0224  C    6.36     278 +/- 17
60708.0224  C    7.384    283 +/- 13
60708.0114  S    2.243    498 +/- 200
60708.0114  S    2.755    415 +/- 47
60708.0114  S    3.243    340 +/- 26
60708.0114  S    3.755    374 +/- 23
60770.8747  C    4.999    162 +/- 28
60770.8747  C    6.999    152 +/- 20
60770.8526  Ku   13.548    89 +/- 12
60770.8526  Ku   16.62     62 +/- 15
60770.8640  X    9        137 +/- 17
60770.8640  X    11       112 +/- 19

